Ray: A Distributed Framework for Emerging AI Applications

The next generation of AI applications will continuously interact with the environment and learn from these interactions. These applications impose new and demanding systems requirements, both in terms of performance and flexibility. In this paper, we consider these requirements and present Ray---a distributed system to address them. Ray implements a unified interface that can express both task-parallel and actor-based computations, supported by a single dynamic execution engine. To meet the performance requirements, Ray employs a distributed scheduler and a distributed and fault-tolerant store to manage the system's control state. In our experiments, we demonstrate scaling beyond 1.8 million tasks per second and better performance than existing specialized systems for several challenging reinforcement learning applications.

==> build.sh <==
pygmentize -f latex fig/rl_code_example.py > fig/rl_code_example.tex

rm -f main.aux
rm -f main.bbl
rm -f main.blg
rm -f main.log
rm -f main.out
rm -f main.pdf
rm -f main.xwm
pdflatex main
pdflatex main
bibtex main
pdflatex main
pdflatex main


==> fig/rl_code_example.py <==
@ray.remote
def create_policy():
  # Initialize the policy randomly.
  return policy

@ray.remote(num_gpus=1)
class Simulator(object):
  def __init__(self):
    # Initialize the environment.
    self.env = Environment()
  def rollout(self, policy, num_steps):
    observations = []
    observation = self.env.current_state()
    for _ in range(num_steps):
      action = policy(observation)
      observation = self.env.step(action)
      observations.append(observation)
    return observations

@ray.remote(num_gpus=2)
def update_policy(policy, *rollouts):
  # Update the policy.
  return policy

@ray.remote
def train_policy():
  # Create a policy.
  policy_id = create_policy.remote()
  # Create 10 actors.
  simulators = [Simulator.remote() for _ in range(10)]
  # Do 100 steps of training.
  for _ in range(100):
    # Perform one rollout on each actor.
    rollout_ids = [s.rollout.remote(policy_id)
                   for s in simulators]
    # Update the policy with the rollouts.
    policy_id =
        update_policy.remote(policy_id, *rollout_ids)
  return ray.get(policy_id)

